The Dresden in-situ (S)TEM special with a continuous-flow liquid-helium cryostat

Fundamental solid state physics phenomena typically occur at very low temperatures, requiring liquid helium cooling in experimental studies. Transmission electron microscopy is a well-established characterization method, which allows probing crucial materials properties down to nanometer and even atomic resolution. Due to the limited space in the object plane, however, suitable liquid-helium cooling is very challenging. To overcome this limitation, resolving power was sacrificed in our Dresden in-situ (S)TEM special, resulting in more than 60 mm usable experimental space in all directions with the specimen in the center. With the installation of a continuous-flow liquid-helium cryostat, any temperature between 6.5 K and 400 K can be set precisely and kept for days. The information limit of the Dresden in-situ (S)TEM special is about 5 nm. It is shown that the resolution of the Dresden in-situ (S)TEM special is currently not limited by aberrations, but by external instabilities, that are currently addressed.

==> figures/ctf/ctf.py <==
import numpy as np
import matplotlib.pyplot as plt
import scipy.constants as sc
from matplotlib2tikz import save as tikz_save

import parameters_dresden as param

# range, sampling
spatial_frequency = np.linspace(0,1.6,200)

relativistic_correction = (1+((sc.e*param.acceleration_voltage)/(2*sc.m_e*sc.c**2)))

# wavelength in nm
wavelength = ((sc.h)/(2*sc.m_e*sc.e* param.acceleration_voltage * relativistic_correction)**0.5 )*1e9
print('wavelength %5.4f' % (wavelength))

#angle = l*q
scattering_angle = wavelength * spatial_frequency

residual_focus_spread = ( ( param.chromatic_aberration_OL * 2 * param.current_stability_OL )**2 + ( param.chromatic_aberration_multipole * param.current_stability_multipole )**2 )**0.5
print('residual focus spread %2.2f' % (residual_focus_spread))


sigma_energy = ( param.acceleration_voltage_stability**2 + ( param.energy_width / param.acceleration_voltage )**2 )**0.5

chromatic_aberration = ((0.5*param.chromatic_aberration_corrected * scattering_angle**2) + (0.25*param.chromatic_aberration_3_corrected * scattering_angle**4))

wrong_focus_spread = param.chromatic_aberration_corrected * ( param.acceleration_voltage_stability**2 + ( param.energy_width / param.acceleration_voltage )**2 + ( 2 * param.current_stability_OL )**2 )**0.5
#focus_spread = 1
#print('focus spread %2.2f' % (focus_spread))

# Scherzer
defocus = -(4/3 * wavelength * param.spherical_aberration_3 )**0.5

# Lentzen
#defocus =  ( 2 / (wavelength * param.point_resolution**2) ) + (2/15) * param.spherical_aberration_5 * wavelength**4 * param.point_resolution**4
#defocus = 16.4
print('defocus %3.1f' % (defocus))

#param.spherical_aberration_3 = - ( 10 / (3 * wavelength**3 * param.point_resolution**4) ) - (8/9) * param.spherical_aberration_5 * wavelength**2 * param.point_resolution**2
print('3rd order spherical aberration %4.0f' % (param.spherical_aberration_3))
print('5rd order spherical aberration %6.0f' % (param.spherical_aberration_5))
    
geometric_aberration = 0.5 * defocus * scattering_angle**2 + 0.25 * param.spherical_aberration_3 * scattering_angle**4 + 0.16667 * param.spherical_aberration_5 * scattering_angle**6 + 0.125 * param.spherical_aberration_7 * scattering_angle**8

nabla_geometric_aberration = defocus * scattering_angle + param.spherical_aberration_3 * scattering_angle**3 + param.spherical_aberration_5 * scattering_angle**5 + param.spherical_aberration_7 * scattering_angle**7


coherent_phase_transfer = np.sin( ( 2 * np.pi / wavelength ) * geometric_aberration )
coherent_amplitude_transfer = np.cos( ( 2 * np.pi / wavelength ) * geometric_aberration )


illu_damping = np.e**( -0.5 * ( 2 * np.pi / wavelength)**2 * param.convergence_angle**2 * (nabla_geometric_aberration)**2)

is_damping = np.e**( -0.5 * ( 2 * np.pi / wavelength)**2 * param.image_spread**2 * scattering_angle**2)

fs_damping = np.e**( -0.5 * ( np.pi / wavelength)**2 * residual_focus_spread**2 * scattering_angle**4)
wrong_fs_damping = np.e**( -0.5 * ( np.pi / wavelength)**2 * wrong_focus_spread**2 * scattering_angle**4)

chromatic_damping = np.e**( -0.5 * (2 * np.pi / wavelength)**2 * sigma_energy**2 * chromatic_aberration**2)

total_damping = fs_damping * is_damping * illu_damping * chromatic_damping

test_damping = fs_damping * chromatic_damping

PCTF = coherent_phase_transfer * total_damping
ACTF = coherent_amplitude_transfer * total_damping

delocalization = nabla_geometric_aberration

plt.ylim([-1.1, 1.1])
plt.xticks(np.arange(min(spatial_frequency), max(spatial_frequency)+1, 0.5))
plt.yticks(np.arange(0, 1+1, 1.0))
plt.ylabel('contrast transfer')
plt.xlabel('spatial frequency')

plt.axhline(y=.135, xmin=0, xmax=1, color = 'k')
plt.axhline(y=-.135, xmin=0, xmax=1, color = 'k')

#plt.plot(spatial_frequency, coherent_phase_transfer)
#plt.plot(spatial_frequency, PCTF)
#plt.plot(spatial_frequency, ACTF)
#plt.plot(spatial_frequency, total_damping)
#plt.plot(spatial_frequency, fs_damping)
#plt.plot(spatial_frequency, chromatic_damping)
#plt.plot(spatial_frequency, test_damping)
#plt.plot(spatial_frequency, wrong_fs_damping)
plt.plot(spatial_frequency, illu_damping)
#plt.plot(spatial_frequency, is_damping)
#plt.plot(spatial_frequency, delocalization)
#plt.figure()

#plt.show()


#tikz_save('fs_dampening_01.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')
tikz_save('illu_dampening_01.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')
#tikz_save('total_dampening_01.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')
#tikz_save('total_dampening_02.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')


==> figures/ctf/parameters_dresden.py <==
acceleration_voltage = 200*1e3

spherical_aberration_3 = 46*1e6
spherical_aberration_5 = 0
spherical_aberration_7 = 0

chromatic_aberration_OL = 184*1e6
chromatic_aberration_multipole = 184*1e6
chromatic_aberration_corrected = 184*1e6
chromatic_aberration_3_corrected = 0

acceleration_voltage_stability = 1*1e-6
energy_width = 0.34 # in sigma, not in FWHM: sigma = FWHM / 2.35
current_stability_OL = 1e-7
current_stability_multipole = 1e-8

image_spread = 0.86 #.039  # 80:0.021, 60:0.023, 40:0.025, 30:0.035, 20:0.043

convergence_angle = 0.00015

point_resolution = 1 # 80:13.1, 60:12, 40:11.1, 30:8.7, 20:7.2


==> figures/ctf/parameters_salve_20kV_correct.py <==
acceleration_voltage = 20*1e3

#spherical_aberration_3 = -23.7*1e3
#spherical_aberration_3 = 0
spherical_aberration_5 = 6.7*1e6
#spherical_aberration_5 = 0
spherical_aberration_7 = 62*1e6
#spherical_aberration_7 = 0

chromatic_aberration_OL = 1.45e6
chromatic_aberration_multipole = 1.45e6
#chromatic_aberration_multipole = 0
chromatic_aberration_corrected = -10*1e3
#chromatic_aberration_corrected = 1.74*1e6
chromatic_aberration_3_corrected = 11*1e6
#chromatic_aberration_3_corrected = 0

acceleration_voltage_stability = 1*1e-6
#acceleration_voltage_stability = 1*1e-7
energy_width = 0.34 # in sigma, not in FWHM: sigma = FWHM / 2.35
#energy_width = 0.0065 # in sigma, not in FWHM: sigma = FWHM / 2.35
current_stability_OL = 1e-7
current_stability_multipole = 1e-8

image_spread = 0.039  # 80:0.021, 60:0.023, 40:0.025, 30:0.035, 20:0.043

convergence_angle = 0.00032

point_resolution = 7 # 80:13.1, 60:12, 40:11.1, 30:8.7, 20:7.2


==> figures/ctf/parameters_test.py <==
acceleration_voltage = 80*1e3

#spherical_aberration_3 = 10*1e3
spherical_aberration_5 = 2*1e6

chromatic_aberration_OL = 1.2e6
chromatic_aberration_multipole = 1.2e6
chromatic_aberration_corrected = 10*1e3

acceleration_voltage_stability = 1*1e-6
energy_width = 0.34 # in sigma, not in FWHM: sigma = FWHM / 2.35
current_stability_OL = 1e-7
current_stability_multipole = 1e-7

image_spread = 0.021  # 80:0.021, 60:0.023, 40:0.025, 30:0.035, 20:0.043

#convergence_angle = 0.00007
convergence_angle = 0.00012004

point_resolution = 14 # 80:13.1, 60:12, 40:11.1, 30:8.7, 20:7.2


==> for arxiv 2/figures/ctf/ctf.py <==
import numpy as np
import matplotlib.pyplot as plt
import scipy.constants as sc
from matplotlib2tikz import save as tikz_save

import parameters_dresden as param

# range, sampling
spatial_frequency = np.linspace(0,1.6,200)

relativistic_correction = (1+((sc.e*param.acceleration_voltage)/(2*sc.m_e*sc.c**2)))

# wavelength in nm
wavelength = ((sc.h)/(2*sc.m_e*sc.e* param.acceleration_voltage * relativistic_correction)**0.5 )*1e9
print('wavelength %5.4f' % (wavelength))

#angle = l*q
scattering_angle = wavelength * spatial_frequency

residual_focus_spread = ( ( param.chromatic_aberration_OL * 2 * param.current_stability_OL )**2 + ( param.chromatic_aberration_multipole * param.current_stability_multipole )**2 )**0.5
print('residual focus spread %2.2f' % (residual_focus_spread))


sigma_energy = ( param.acceleration_voltage_stability**2 + ( param.energy_width / param.acceleration_voltage )**2 )**0.5

chromatic_aberration = ((0.5*param.chromatic_aberration_corrected * scattering_angle**2) + (0.25*param.chromatic_aberration_3_corrected * scattering_angle**4))

wrong_focus_spread = param.chromatic_aberration_corrected * ( param.acceleration_voltage_stability**2 + ( param.energy_width / param.acceleration_voltage )**2 + ( 2 * param.current_stability_OL )**2 )**0.5
#focus_spread = 1
#print('focus spread %2.2f' % (focus_spread))

# Scherzer
defocus = -(4/3 * wavelength * param.spherical_aberration_3 )**0.5

# Lentzen
#defocus =  ( 2 / (wavelength * param.point_resolution**2) ) + (2/15) * param.spherical_aberration_5 * wavelength**4 * param.point_resolution**4
#defocus = 16.4
print('defocus %3.1f' % (defocus))

#param.spherical_aberration_3 = - ( 10 / (3 * wavelength**3 * param.point_resolution**4) ) - (8/9) * param.spherical_aberration_5 * wavelength**2 * param.point_resolution**2
print('3rd order spherical aberration %4.0f' % (param.spherical_aberration_3))
print('5rd order spherical aberration %6.0f' % (param.spherical_aberration_5))
    
geometric_aberration = 0.5 * defocus * scattering_angle**2 + 0.25 * param.spherical_aberration_3 * scattering_angle**4 + 0.16667 * param.spherical_aberration_5 * scattering_angle**6 + 0.125 * param.spherical_aberration_7 * scattering_angle**8

nabla_geometric_aberration = defocus * scattering_angle + param.spherical_aberration_3 * scattering_angle**3 + param.spherical_aberration_5 * scattering_angle**5 + param.spherical_aberration_7 * scattering_angle**7


coherent_phase_transfer = np.sin( ( 2 * np.pi / wavelength ) * geometric_aberration )
coherent_amplitude_transfer = np.cos( ( 2 * np.pi / wavelength ) * geometric_aberration )


illu_damping = np.e**( -0.5 * ( 2 * np.pi / wavelength)**2 * param.convergence_angle**2 * (nabla_geometric_aberration)**2)

is_damping = np.e**( -0.5 * ( 2 * np.pi / wavelength)**2 * param.image_spread**2 * scattering_angle**2)

fs_damping = np.e**( -0.5 * ( np.pi / wavelength)**2 * residual_focus_spread**2 * scattering_angle**4)
wrong_fs_damping = np.e**( -0.5 * ( np.pi / wavelength)**2 * wrong_focus_spread**2 * scattering_angle**4)

chromatic_damping = np.e**( -0.5 * (2 * np.pi / wavelength)**2 * sigma_energy**2 * chromatic_aberration**2)

total_damping = fs_damping * is_damping * illu_damping * chromatic_damping

test_damping = fs_damping * chromatic_damping

PCTF = coherent_phase_transfer * total_damping
ACTF = coherent_amplitude_transfer * total_damping

delocalization = nabla_geometric_aberration

plt.ylim([-1.1, 1.1])
plt.xticks(np.arange(min(spatial_frequency), max(spatial_frequency)+1, 0.5))
plt.yticks(np.arange(0, 1+1, 1.0))
plt.ylabel('contrast transfer')
plt.xlabel('spatial frequency')

plt.axhline(y=.135, xmin=0, xmax=1, color = 'k')
plt.axhline(y=-.135, xmin=0, xmax=1, color = 'k')

#plt.plot(spatial_frequency, coherent_phase_transfer)
#plt.plot(spatial_frequency, PCTF)
#plt.plot(spatial_frequency, ACTF)
#plt.plot(spatial_frequency, total_damping)
#plt.plot(spatial_frequency, fs_damping)
#plt.plot(spatial_frequency, chromatic_damping)
#plt.plot(spatial_frequency, test_damping)
#plt.plot(spatial_frequency, wrong_fs_damping)
plt.plot(spatial_frequency, illu_damping)
#plt.plot(spatial_frequency, is_damping)
#plt.plot(spatial_frequency, delocalization)
#plt.figure()

#plt.show()


#tikz_save('fs_dampening_01.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')
tikz_save('illu_dampening_01.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')
#tikz_save('total_dampening_01.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')
#tikz_save('total_dampening_02.tex', figureheight = '\\figureheight', figurewidth = '\\figurewidth')


==> for arxiv 2/figures/ctf/parameters_dresden.py <==
acceleration_voltage = 200*1e3

spherical_aberration_3 = 46*1e6
spherical_aberration_5 = 0
spherical_aberration_7 = 0

chromatic_aberration_OL = 184*1e6
chromatic_aberration_multipole = 184*1e6
chromatic_aberration_corrected = 184*1e6
chromatic_aberration_3_corrected = 0

acceleration_voltage_stability = 1*1e-6
energy_width = 0.34 # in sigma, not in FWHM: sigma = FWHM / 2.35
current_stability_OL = 1e-7
current_stability_multipole = 1e-8

image_spread = 0.86 #.039  # 80:0.021, 60:0.023, 40:0.025, 30:0.035, 20:0.043

convergence_angle = 0.00015

point_resolution = 1 # 80:13.1, 60:12, 40:11.1, 30:8.7, 20:7.2


==> for arxiv 2/figures/ctf/parameters_salve_20kV_correct.py <==
acceleration_voltage = 20*1e3

#spherical_aberration_3 = -23.7*1e3
#spherical_aberration_3 = 0
spherical_aberration_5 = 6.7*1e6
#spherical_aberration_5 = 0
spherical_aberration_7 = 62*1e6
#spherical_aberration_7 = 0

chromatic_aberration_OL = 1.45e6
chromatic_aberration_multipole = 1.45e6
#chromatic_aberration_multipole = 0
chromatic_aberration_corrected = -10*1e3
#chromatic_aberration_corrected = 1.74*1e6
chromatic_aberration_3_corrected = 11*1e6
#chromatic_aberration_3_corrected = 0

acceleration_voltage_stability = 1*1e-6
#acceleration_voltage_stability = 1*1e-7
energy_width = 0.34 # in sigma, not in FWHM: sigma = FWHM / 2.35
#energy_width = 0.0065 # in sigma, not in FWHM: sigma = FWHM / 2.35
current_stability_OL = 1e-7
current_stability_multipole = 1e-8

image_spread = 0.039  # 80:0.021, 60:0.023, 40:0.025, 30:0.035, 20:0.043

convergence_angle = 0.00032

point_resolution = 7 # 80:13.1, 60:12, 40:11.1, 30:8.7, 20:7.2


==> for arxiv 2/figures/ctf/parameters_test.py <==
acceleration_voltage = 80*1e3

#spherical_aberration_3 = 10*1e3
spherical_aberration_5 = 2*1e6

chromatic_aberration_OL = 1.2e6
chromatic_aberration_multipole = 1.2e6
chromatic_aberration_corrected = 10*1e3

acceleration_voltage_stability = 1*1e-6
energy_width = 0.34 # in sigma, not in FWHM: sigma = FWHM / 2.35
current_stability_OL = 1e-7
current_stability_multipole = 1e-7

image_spread = 0.021  # 80:0.021, 60:0.023, 40:0.025, 30:0.035, 20:0.043

#convergence_angle = 0.00007
convergence_angle = 0.00012004

point_resolution = 14 # 80:13.1, 60:12, 40:11.1, 30:8.7, 20:7.2

